Sequencing BPS Spectra

This paper provides both a detailed study of color-dependence of link homologies, as realized in physics as certain spaces of BPS states, and a broad study of the behavior of BPS states in general. We consider how the spectrum of BPS states varies as continuous parameters of a theory are perturbed. This question can be posed in a wide variety of physical contexts, and we answer it by proposing that the relationship between unperturbed and perturbed BPS spectra is described by a spectral sequence. These general considerations unify previous applications of spectral sequence techniques to physics, and explain from a physical standpoint the appearance of many spectral sequences relating various link homology theories to one another. We also study structural properties of colored HOMFLY homology for links and evaluate Poincare polynomials in numerous examples. Among these structural properties is a novel "sliding" property, which can be explained by using (refined) modular S-matrix. This leads to the identification of modular transformations in Chern-Simons theory and 3d N=2 theory via the 3d/3d correspondence. Lastly, we introduce the notion of associated varieties as classical limits of recursion relations of colored superpolynomials of links, and study their properties.

==> anc/Ancillary-links.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    325056,       9445]
NotebookOptionsPosition[    318892,       9230]
NotebookOutlinePosition[    319247,       9246]
CellTagsIndexPosition[    319204,       9243]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Refined Chern - Simons theory", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}}],

Cell[CellGroupData[{

Cell["(rCS+s) in the paper", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.5991503057124443`*^9}, {
  3.660419042289459*^9, 3.6604190450577793`*^9}, {3.660419091226365*^9, 
  3.6604190946006117`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rCStoruslinksymITEP", "[", 
   RowBox[{"p_", ",", "r1_", ",", "r2_", ",", "a_", ",", "q_", ",", "t_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", " ", "t"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"r1", "+", "r2"}], ")"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", " ", "t"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p", " ", "r1", " ", "r2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"r1", "+", "r2"}], ")"}]}]}], ")"}]}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"ell", "+", 
            RowBox[{"ell", " ", "p"}], "-", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "r1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "r2"}], ")"}]}]}], ")"}]}]], " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{"ell", "-", "r1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"ell", "-", "r2"}], ")"}]}]], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], " ", "t"}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "t"}], 
            SuperscriptBox["q", "2"]]}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", 
             RowBox[{"2", " ", "r1"}]}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", 
             RowBox[{"2", " ", "r1"}]}]]}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", 
             RowBox[{"2", " ", "r2"}]}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", 
             RowBox[{"2", " ", "r2"}]}]]}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          SuperscriptBox["q", "2"], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "ell"}], "+", "r1", "+", "r2"}]}], "]"}],
         " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", 
             RowBox[{"2", " ", "r1"}]}]], " ", 
           SuperscriptBox["t", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "ell"}], "+", 
             RowBox[{"2", " ", "r1"}]}]]}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "ell"}], "+", "r1", "+", "r2"}], ")"}]}]], 
           " ", 
           SuperscriptBox["t", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "ell"}], "+", "r1", "+", "r2"}], ")"}]}]]}], 
          ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", 
             RowBox[{"2", " ", "r2"}]}]], " ", 
           SuperscriptBox["t", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "ell"}], "+", 
             RowBox[{"2", " ", "r2"}]}]]}], ",", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}], ",", "ell"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ell", ",", "0", ",", 
       RowBox[{"Min", "[", 
        RowBox[{"r1", ",", "r2"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.591694341123317*^9, 3.59169437958573*^9}, {
  3.59169480121418*^9, 3.591694818730378*^9}, {3.591695525881316*^9, 
  3.591695538289198*^9}, {3.591696444663856*^9, 3.5916964541381893`*^9}, {
  3.591696536641632*^9, 3.5916965456495934`*^9}, {3.5916966438282413`*^9, 
  3.591696649896927*^9}, {3.59915019224789*^9, 3.599150194277307*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(rCS-s)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.5991503179382887`*^9}, {
   3.660419049414178*^9, 3.660419050561322*^9}, 3.66041909949822*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rCStoruslinksymFGS", "[", 
   RowBox[{"p_", ",", "r1_", ",", "r2_", ",", "a_", ",", "q_", ",", "t_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"t", "^", 
    RowBox[{"(", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"r1", "+", "r2"}], ")"}]}], ")"}]}], 
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"r1", "+", "r2"}], ")"}]}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"r1", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"r2", "-", "1"}], ")"}]}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"ell", "=", "0"}], 
     RowBox[{"Min", "[", 
      RowBox[{"r1", ",", "r2"}], "]"}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"r1", "+", "r2"}]], " ", 
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"2", " ", "ell", " ", "p"}], "-", 
         RowBox[{"2", " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{"ell", "-", "r1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"ell", "-", "r2"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ell", "2"], "-", 
            RowBox[{"ell", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r1", "+", "r2"}], ")"}]}]}], ")"}]}]}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"2", " ", "ell", " ", "p"}]], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "ell", "+", "r1"}], ")"}]}]], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["t", "3"]}]]}], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "2"]}]], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["q", "2"], 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "t"}]]}], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", "ell"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], 
       " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", "ell"}]], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", "ell"}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "ell", "+", "r1"}], ")"}]}]], 
          SuperscriptBox["t", "2"]], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"ell", "-", "r1", "-", "r2"}], ")"}]}]}]], " ", 
          SuperscriptBox["t", "2"]}], ",", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]], ",", "ell"}], "]"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5980422215261106`*^9, 3.598042244583858*^9}, {
   3.5980424693180323`*^9, 3.598042478937179*^9}, 3.598042834837865*^9, {
   3.5981243578047323`*^9, 3.598124363307135*^9}, 3.598124409773076*^9, {
   3.5981311796080933`*^9, 3.598131199270681*^9}, {3.598131360054875*^9, 
   3.598131366654827*^9}, {3.59813683961469*^9, 3.598136858922223*^9}, {
   3.5981369493860407`*^9, 3.598136998074444*^9}, {3.598137034774736*^9, 
   3.598137060173435*^9}, {3.598137107247054*^9, 3.598137135008486*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(rCS+a) ", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150313548757*^9}, {
   3.660419059277569*^9, 3.660419060784919*^9}, 3.66041910280284*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rCStoruslinkantiITEP", "[", 
   RowBox[{"p_", ",", "r1_", ",", "r2_", ",", "a_", ",", "q_", ",", "t_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"ell", "=", "0"}], 
    RowBox[{"Min", "[", 
     RowBox[{"r1", ",", "r2"}], "]"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"r1", "+", "r2"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "ell", " ", "p"}], "+", 
        RowBox[{"2", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{"ell", "-", "r1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"ell", "-", "r2"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ell", "2"], "-", 
           RowBox[{"ell", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "r1", "+", "r2"}], ")"}]}]}], ")"}]}]}]], " ", 
      
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ell", " ", "p"}]], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "ell", "+", "r1"}], ")"}]}]], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["t", "3"]}]]}], ",", 
        SuperscriptBox["q", "2"], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "t"}]]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["t", "2"]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], 
      " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "ell"}]], ",", 
        SuperscriptBox["q", "2"], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        FractionBox[
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"ell", "-", "r1", "-", "r2"}], ")"}]}]}]], 
         SuperscriptBox["t", "2"]], ",", 
        SuperscriptBox["q", "2"], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "ell", "+", "r1"}], ")"}]}]], " ", 
         SuperscriptBox["t", "2"]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "ell"}], "+", "r2"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.591786914103918*^9, 3.591786918381485*^9}, {
  3.598043685386842*^9, 3.598043686189989*^9}, {3.599150172649466*^9, 
  3.599150176303071*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(rCS-a)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rCStoruslinkantiFGS", "[", 
   RowBox[{"p_", ",", "r1_", ",", "r2_", ",", "a_", ",", "q_", ",", "t_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"ell", "=", "0"}], 
    RowBox[{"Min", "[", 
     RowBox[{"r1", ",", "r2"}], "]"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"ell", "+", 
          RowBox[{"ell", " ", "p"}], "-", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{"ell", "-", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"ell", "-", "r2"}], ")"}]}]}], ")"}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{"ell", "-", "r1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"ell", "-", "r2"}], ")"}]}]], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", 
        RowBox[{
         RowBox[{"-", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r1"}]}]], " ", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r1"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r2"}]}]], " ", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r2"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ell"}], "+", "r1", "+", "r2"}]}], "]"}], 
      " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r1"}]}]], " ", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r1"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r2"}]}]], " ", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"2", " ", "ell"}], "-", 
           RowBox[{"2", " ", "r2"}]}]]}], ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "ell"}], "+", "r1", "+", "r2"}], ")"}]}]], " ", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "ell"}], "+", "r1", "+", "r2"}], ")"}]}]]}], 
        ",", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}]], ",", "ell"}], "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.598043420394875*^9, 3.598043441079913*^9}, 
   3.598184639632543*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclotomic expansion", "Section",
 CellChangeTimes->{{3.618143849169291*^9, 3.618143883749548*^9}, {
  3.65740001405427*^9, 3.6574000171478987`*^9}}],

Cell[CellGroupData[{

Cell["(5.5)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.660420203699814*^9, 3.6604202039375362`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2", "[", 
   RowBox[{"n_", ",", "k_", ",", "a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", "k", ")"}]}], 
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"n", "-", "k"}], ")"}]}], "/", "2"}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", "k"}], "-", 
           RowBox[{"4", " ", "n"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "/", "4"}], ")"}]}], 
   FractionBox["1", 
    RowBox[{"QPochhammer", "[", 
     RowBox[{"q", ",", "q", ",", 
      RowBox[{"n", "-", "k"}]}], "]"}]], 
   RowBox[{"QPochhammer", "[", 
    RowBox[{"q", ",", "q", ",", "k"}], "]"}], 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}]}], ",", "q", ",", 
     RowBox[{"n", "-", "k"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5593666417914677`*^9, 3.559366708796318*^9}, {
   3.559366836738306*^9, 3.559366841409308*^9}, {3.562268463806706*^9, 
   3.562268509669393*^9}, {3.566122366105648*^9, 3.5661223981948557`*^9}, 
   3.566476504968801*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(5.6)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.660420203699814*^9, 3.66042020925753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "[", 
   RowBox[{"k_", ",", "a_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "k"}], "/", "2"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"3", " ", "k"}]}], ")"}], " ", "k"}]], " ", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"QPochhammer", "[", 
       RowBox[{"a", ",", "q", ",", 
        RowBox[{"2", "k"}]}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        FractionBox["a", "q"], ",", "q", ",", "k"}], "]"}], " "}], 
     RowBox[{
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", "q", ",", "k"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", "q", ",", "k"}], "]"}], " "}]], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.585251835014481*^9, 3.585251839064762*^9}, {
  3.585251883787674*^9, 3.585251913173106*^9}, {3.618143288673979*^9, 
  3.618143289709856*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(5.8)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.660420203699814*^9, 3.660420214008757*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"twistfactor", "[", 
   RowBox[{"p_", ",", "k_", ",", "a_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{"k", "/", "2"}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"k", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "4"}]}], ")"}]}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"p", " ", "l"}], ")"}]}], 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "p"}], "+", "1"}], ")"}], "l", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], "/", "2"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"a", " ", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "-", "1"}], ")"}]}]}]}], ")"}], 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"l", "-", "1"}], ")"}]}]}], ",", "q", ",", 
          RowBox[{"k", "+", "1"}]}], "]"}]], ")"}], 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "l", ",", "q"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.618143180280068*^9, 3.618143237186995*^9}, {
  3.618143336148885*^9, 3.618143342100198*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pretzel knots ", "Section",
 CellChangeTimes->{{3.618143849169291*^9, 3.618143883749548*^9}, {
   3.660420227290901*^9, 3.6604202302884502`*^9}, 3.660420290863565*^9}],

Cell[CellGroupData[{

Cell["(5.7)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.660420203699814*^9, 3.660420214008757*^9}, {3.660420297001333*^9, 
   3.660420297367454*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cyclotomicHOMFLYPretzel", "[", 
   RowBox[{"n_", ",", "s_", ",", "t_", ",", "a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"n", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"G2", "[", 
      RowBox[{"k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"twistfactor", "[", 
      RowBox[{"s", ",", "k", ",", "a", ",", "q"}], "]"}], " ", 
     RowBox[{"twistfactor", "[", 
      RowBox[{"t", ",", "k", ",", "a", ",", "q"}], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.618143885014558*^9, 3.6181439249774446`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"cyclotomicHOMFLYPretzel", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "a", ",", "q"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.618143929427471*^9, 3.6181439347764072`*^9}, {
  3.618143973578656*^9, 3.618143983727439*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["a"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["a"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", "q", "-", 
      RowBox[{"a", " ", "q"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "q"}], "-", 
      RowBox[{"a", " ", 
       SuperscriptBox["q", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["a", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["q"]}], ")"}], " ", 
    SqrtBox["q"]}]]}]], "Output",
 CellChangeTimes->{3.61814393662731*^9, 3.618143984141148*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["(5.10)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.660420203699814*^9, 3.660420214008757*^9}, {3.660420297001333*^9, 
   3.660420314847021*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"twistfactorquad", "[", 
   RowBox[{"k_", ",", "p_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "^", "k"}], " ", 
   RowBox[{"tc", "^", 
    RowBox[{"(", 
     RowBox[{"k", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], ")"}]}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "tr", " ", "tc"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "p", " ", "l"}], ")"}]}], 
      RowBox[{"tc", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "p"}], "+", "1"}], ")"}], "l", 
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"tr", "^", "2"}], " ", 
         RowBox[{"tc", "^", 
          RowBox[{"(", 
           RowBox[{"4", "l"}], ")"}]}]}]}], ")"}], 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "^", "2"}], " ", 
           RowBox[{"tr", "^", "2"}], " ", 
           RowBox[{"tc", "^", 
            RowBox[{"(", 
             RowBox[{"2", "l"}], ")"}]}]}], ",", 
          RowBox[{"tc", "^", "2"}], ",", 
          RowBox[{"k", "+", "1"}]}], "]"}]], ")"}], 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "l", ",", 
        RowBox[{"tc", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.585267843971355*^9, 3.5852679322591143`*^9}, 
   3.585268024480728*^9, 3.585269318862114*^9, {3.585269911231392*^9, 
   3.585269923002954*^9}, {3.585270210696126*^9, 3.585270305071755*^9}, {
   3.585423794111957*^9, 3.585423795410223*^9}, {3.5854240104909277`*^9, 
   3.585424011495009*^9}, {3.585425787997594*^9, 3.585425793161105*^9}, {
   3.585426119339148*^9, 3.585426128804348*^9}, {3.6604205051341467`*^9, 
   3.6604205056033373`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(5.9)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.660420203699814*^9, 3.660420214008757*^9}, {3.660420297001333*^9, 
   3.660420327158946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pretzel", "[", 
   RowBox[{
   "r_", ",", "s_", ",", "t_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tr"}], " ", "tc"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "r"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sign", "[", "s", "]"}], "+", 
         RowBox[{"Sign", "[", "t", "]"}]}], ")"}], "/", "2"}]}], ")"}]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "r"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"twistfactorquad", "[", 
       RowBox[{"k", ",", "s", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
       "]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"twistfactorquad", "[", 
       RowBox[{"k", ",", "t", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
       "]"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
     SuperscriptBox["a", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "k"}]], 
     SuperscriptBox["tc", 
      RowBox[{"2", " ", "k", 
       RowBox[{"(", 
        RowBox[{"1", "-", " ", "r"}], ")"}]}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"r", ",", "k", ",", 
       SuperscriptBox["tc", "2"]}], "]"}], " ", 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
         SuperscriptBox["Q", "2"]]}], ",", 
       SuperscriptBox["tc", "2"], ",", "k"}], "]"}], " ", 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        RowBox[{"Q", "^", "2"}], " ", 
        SuperscriptBox["tc", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "r"}]}]], " ", 
        SuperscriptBox["tr", "3"]}], ",", 
       SuperscriptBox["tc", "2"], ",", "k"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.58527031352496*^9, 3.585270412355342*^9}, {
   3.585270442827096*^9, 3.585270479261114*^9}, {3.585271523291551*^9, 
   3.585271546968604*^9}, {3.585423715084118*^9, 3.585423733815093*^9}, 
   3.585423977131893*^9, {3.585424024586872*^9, 3.585424028531681*^9}, 
   3.585425829752976*^9, 3.58542587626712*^9, 3.585426136732369*^9, {
   3.660420508636838*^9, 3.660420510020775*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twist links (5.7)", "Section",
 CellChangeTimes->{{3.618143849169291*^9, 3.618143871061742*^9}, 
   3.660420233372786*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cyclotomicHOMFLYTL", "[", 
   RowBox[{"m_", ",", "n_", ",", "p_", ",", "a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"m", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"F2", "[", 
      RowBox[{"n", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"G2", "[", 
      RowBox[{"k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"twistfactor", "[", 
      RowBox[{"p", ",", "k", ",", "a", ",", "q"}], "]"}]}], "  ", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.618143314411137*^9, {3.618143490158888*^9, 3.618143512600667*^9}, {
   3.6181435500508738`*^9, 3.618143551050681*^9}, {3.618143797887624*^9, 
   3.6181438054010468`*^9}, {3.618144147466961*^9, 3.61814415008111*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"cyclotomicHOMFLYTL", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "a", ",", "q"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.618143521060461*^9, 3.618143541916947*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["a"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["a"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", "q", "+", 
      RowBox[{"2", " ", "a", " ", "q"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "q"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       SqrtBox["a"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "3"], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "3"]}], "-", 
      RowBox[{"a", " ", 
       SuperscriptBox["q", "4"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.6181435357945757`*^9, 3.618143566800511*^9}, 
   3.6181438078871403`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Whitehead link (5.7)", "Section",
 CellChangeTimes->{{3.618143849169291*^9, 3.618143871061742*^9}, {
   3.618144120856192*^9, 3.618144123787859*^9}, {3.618144259115651*^9, 
   3.618144262301413*^9}, 3.66042023522078*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cyclotomicHOMFLYWL", "[", 
   RowBox[{"m_", ",", "n_", ",", "p_", ",", "a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"m", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"F2", "[", 
      RowBox[{"n", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"G2", "[", 
      RowBox[{"k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"a", "^", 
      RowBox[{"(", 
       RowBox[{"k", "/", "2"}], ")"}]}], 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"k", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "/", "4"}]}], ")"}]}]}], "  ", ",", 
    
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6181444190242243`*^9, {3.6181446175200357`*^9, 3.618144617821697*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"cyclotomicHOMFLYWL", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "a", ",", "q"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.618144626545207*^9, 3.618144626893442*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", "q", "+", 
      RowBox[{"2", " ", "a", " ", "q"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "q"}], "-", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "3"], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "3"]}], "-", 
      RowBox[{"a", " ", 
       SuperscriptBox["q", "4"]}]}], ")"}]}], 
   RowBox[{"a", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", "q"}]]}]], "Output",
 CellChangeTimes->{3.618144627278158*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Borromean rings (5.7)", "Section",
 CellChangeTimes->{{3.618143849169291*^9, 3.618143871061742*^9}, {
   3.618144120856192*^9, 3.618144123787859*^9}, 3.660420243120175*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cyclotomicHOMFLYBR", "[", 
   RowBox[{"r_", ",", "s_", ",", "t_", ",", "a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"r", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"F2", "[", 
      RowBox[{"s", ",", "k", ",", "a", ",", "q"}], "]"}], 
     RowBox[{"F2", "[", 
      RowBox[{"t", ",", "k", ",", "a", ",", "q"}], "]"}], " ", 
     RowBox[{"G2", "[", 
      RowBox[{"k", ",", "a", ",", "q"}], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"r", ",", "s", ",", "t"}], "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.618144128156691*^9, 3.618144167841488*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"cyclotomicHOMFLYBR", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "a", ",", "q"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6181441723396893`*^9, 3.618144185257174*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["a"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["a"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "q", "+", 
       RowBox[{"4", " ", "a", " ", "q"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "q"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"7", " ", "a", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       RowBox[{"10", " ", "a", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"7", " ", "a", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "4"]}], "+", 
       SuperscriptBox["q", "5"], "+", 
       RowBox[{"4", " ", "a", " ", 
        SuperscriptBox["q", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "5"]}], "-", 
       RowBox[{"a", " ", 
        SuperscriptBox["q", "6"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["q"]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["q"]}], ")"}], "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.618144185798296*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hopf Link ", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.660419182329537*^9, 
  3.660419189128159*^9}}],

Cell[CellGroupData[{

Cell["(4.3)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.66041919826567*^9, 
   3.6604191987261877`*^9}, 3.660419239878986*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadprimeHopf", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{"2", "r"}], ")"}]}], " ", 
   RowBox[{"Q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "r"}], ")"}]}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        RowBox[{"tc", "^", "2"}]}], "]"}], "  ", 
      RowBox[{"Q", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "k"}], ")"}]}], 
      RowBox[{"tr", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "k"}], ")"}]}], " ", 
      RowBox[{"tc", "^", 
       RowBox[{"(", 
        RowBox[{"2", "r", " ", "k"}], ")"}]}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"a", "^", "2"}]}], " ", 
         RowBox[{"Q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], " ", "tr", " ", "tc"}], ",", 
        RowBox[{"tc", "^", "2"}], ",", "k"}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Q", "^", "2"}]}], " ", "tr", " ", "tc"}], ",", 
        RowBox[{"tc", "^", "2"}], ",", 
        RowBox[{"r", "-", "k"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.561062741099473*^9, 3.5610628371524487`*^9}, {
   3.5610628749938726`*^9, 3.561062976668495*^9}, {3.561063527243484*^9, 
   3.561063527878439*^9}, {3.561063569533247*^9, 3.561063570686727*^9}, {
   3.561063707626562*^9, 3.5610637077605143`*^9}, {3.56106611343369*^9, 
   3.561066113881446*^9}, {3.561066346784294*^9, 3.5610664109601603`*^9}, {
   3.561066488201339*^9, 3.5610665146717577`*^9}, {3.5610665554285297`*^9, 
   3.5610665652543077`*^9}, {3.561066650737061*^9, 3.5610666541111917`*^9}, {
   3.56106674928475*^9, 3.5610667496493187`*^9}, {3.561066787265774*^9, 
   3.5610667898620157`*^9}, {3.561066827412662*^9, 3.561066869625676*^9}, {
   3.561069616801382*^9, 3.56106961944048*^9}, {3.561070521810646*^9, 
   3.561070525209711*^9}, {3.5610706316233253`*^9, 3.561070633895944*^9}, {
   3.562917538970046*^9, 3.562917558838533*^9}, {3.562924041920073*^9, 
   3.562924042430369*^9}, {3.56292412510837*^9, 3.56292421610417*^9}, {
   3.562924275856977*^9, 3.562924351045982*^9}, {3.56292463374826*^9, 
   3.562924637100013*^9}, {3.5629247582069473`*^9, 3.562924758390006*^9}, 
   3.595879026084599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(4.6)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.66041919826567*^9, 
   3.6604191987261877`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HOMFLYhopf2row2", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "r"}], ")"}]}], 
   RowBox[{"Q", "^", 
    RowBox[{"(", 
     RowBox[{"2", "r"}], ")"}]}], 
   RowBox[{"tr", "^", 
    RowBox[{"(", 
     RowBox[{"2", "r"}], ")"}]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "r"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "k"], " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "0"}], 
       RowBox[{
        RowBox[{"-", "k"}], "+", "r"}]], 
      RowBox[{
       SuperscriptBox["a", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ")"}]}]], " ", 
       SuperscriptBox["tc", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ")"}], "r"}]], " ", 
       SuperscriptBox["tr", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ")"}]}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{"r", ",", "k", ",", 
         SuperscriptBox["tc", "2"]}], "]"}], " ", 
       FractionBox[
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "tc", " ", 
             SuperscriptBox["tr", "3"]}], 
            SuperscriptBox["Q", "2"]]}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}]}], "]"}], 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], 
           RowBox[{"tr", "^", "2"}], " ", 
           SuperscriptBox["tc", 
            RowBox[{"2", " ", "k"}]]}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}]}], "]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Q", 
          RowBox[{"4", " ", "i"}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{"2", " ", "i", " ", "r"}], "+", 
           RowBox[{"2", "i", " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "j"}], ")"}]}]}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{"4", " ", "i"}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         FractionBox[
          RowBox[{"QPochhammer", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"tc", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"k", "-", "j"}], ")"}]}]}], ")"}]}], " ", "tr"}], 
              
              SuperscriptBox["Q", "2"]]}], ",", 
            SuperscriptBox["tc", "2"], ",", "i"}], "]"}], 
          RowBox[{"QPochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], 
             RowBox[{"tc", "^", 
              RowBox[{"(", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "i"}], ")"}]}], ")"}]}]}], ",", 
            SuperscriptBox["tc", "2"], ",", "i"}], "]"}]]}], ")"}], " ", 
       SuperscriptBox["a", 
        RowBox[{"4", " ", "k"}]], " ", 
       SuperscriptBox["Q", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"j", "-", "k"}], ")"}]}]], " ", 
       SuperscriptBox["tc", 
        RowBox[{"2", " ", "r", " ", "j"}]], " ", 
       SuperscriptBox["tr", 
        RowBox[{"6", " ", "j"}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{"k", ",", "j", ",", 
         SuperscriptBox["tc", "2"]}], "]"}], " ", 
       FractionBox[
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], " ", 
           SuperscriptBox["Q", 
            RowBox[{"-", "2"}]], " ", 
           SuperscriptBox["tc", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", "k"}], ")"}]}]}]], " ", 
           SuperscriptBox["tr", 
            RowBox[{"-", "1"}]]}], ",", 
          SuperscriptBox["tc", "2"], ",", "j"}], "]"}], 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], 
           RowBox[{"tr", "^", "2"}], 
           RowBox[{"tc", "^", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"k", "-", "j"}], ")"}]}], ")"}]}]}], ",", 
          SuperscriptBox["tc", "2"], ",", "j"}], "]"}]]}]}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.582498779093083*^9, 3.5824987928601303`*^9}, 
   3.582498899769384*^9, {3.582498949033825*^9, 3.582498978637189*^9}, {
   3.582499108973159*^9, 3.582499127235304*^9}, {3.582499172026375*^9, 
   3.5824991800733128`*^9}, {3.5824993471354218`*^9, 3.582499350072227*^9}, {
   3.582499393134766*^9, 3.582499394899135*^9}, {3.582499436947528*^9, 
   3.5824994398393097`*^9}, {3.582500102542644*^9, 3.582500119803319*^9}, {
   3.58250017193672*^9, 3.582500206388212*^9}, {3.582503143029491*^9, 
   3.582503153379692*^9}, {3.582503200957369*^9, 3.582503240042068*^9}, {
   3.582504144561143*^9, 3.5825041484941683`*^9}, {3.5825041981726217`*^9, 
   3.58250424912182*^9}, {3.582504360986264*^9, 3.582504391881897*^9}, {
   3.582504938662717*^9, 3.5825049533232727`*^9}, {3.582507473140336*^9, 
   3.582507480885413*^9}, {3.582507545621581*^9, 3.582507545932724*^9}, {
   3.582507582233996*^9, 3.582507584274053*^9}, {3.582507641048864*^9, 
   3.5825076569721746`*^9}, {3.582507745724144*^9, 3.5825077499883413`*^9}, {
   3.605785364834034*^9, 3.6057854401901913`*^9}, {3.605785617341675*^9, 
   3.60578561950132*^9}, {3.605785700851256*^9, 3.6057857274265327`*^9}, {
   3.605789583481799*^9, 3.60578967977712*^9}, 3.605789854322527*^9, {
   3.605793436195457*^9, 3.605793478927176*^9}, {3.605793864169416*^9, 
   3.605793864744615*^9}, {3.6057941872021503`*^9, 3.605794280997292*^9}, {
   3.605794329036563*^9, 3.605794348981224*^9}, {3.605794437397328*^9, 
   3.605794443745467*^9}, {3.605794944355339*^9, 3.6057949982987747`*^9}, {
   3.6057965132319193`*^9, 3.605796614118003*^9}, {3.6057977007061453`*^9, 
   3.605797704757554*^9}, {3.605797759291889*^9, 3.6057977599698887`*^9}, {
   3.605799466683796*^9, 3.605799476992095*^9}, {3.605800101426005*^9, 
   3.6058001015087423`*^9}, {3.605800192572608*^9, 3.605800213284833*^9}, {
   3.605800289761112*^9, 3.605800301138629*^9}, {3.605800689271164*^9, 
   3.605800702232942*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(4.11)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419417989479*^9, 3.660419418426825*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadHopfplus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", "r"}], " ", 
   RowBox[{"Q", "^", 
    RowBox[{"(", 
     RowBox[{"-", "r"}], ")"}]}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        RowBox[{"tc", "^", "2"}]}], "]"}], " ", 
      RowBox[{"Q", "^", 
       RowBox[{"(", 
        RowBox[{"4", "k"}], ")"}]}], " ", 
      RowBox[{"tr", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "k"}], ")"}]}], 
      RowBox[{"tc", "^", 
       RowBox[{"(", 
        RowBox[{"2", "r", " ", "k"}], ")"}]}], 
      FractionBox[
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"a", "^", "2"}]}], " ", 
          RowBox[{"Q", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}], "tr", " ", "tc"}], ",", 
         RowBox[{"tc", "^", "2"}], ",", "k"}], "]"}], 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "^", "2"}], " ", 
          RowBox[{"tc", "^", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"r", "-", "k"}], ")"}]}], ")"}]}]}], ",", 
         RowBox[{"tc", "^", "2"}], ",", "k"}], "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.564533460188126*^9, 3.564533468642309*^9}, {
  3.564533541054978*^9, 3.5645336502116137`*^9}, {3.564533869512463*^9, 
  3.564533869948975*^9}, {3.597960135580459*^9, 3.597960191440509*^9}, {
  3.597960252070546*^9, 3.597960272577878*^9}, {3.598389056889586*^9, 
  3.598389057991665*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(4.16)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419417989479*^9, 3.660419418426825*^9}, {
   3.660419466532292*^9, 3.660419466945075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadHopfminus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   SuperscriptBox["a", "r"], " ", 
   SuperscriptBox["Q", "r"], " ", 
   SuperscriptBox["tc", 
    RowBox[{"r", 
     RowBox[{"(", 
      RowBox[{"r", "+", "1"}], ")"}]}]], " ", 
   SuperscriptBox["tr", 
    RowBox[{"2", "r"}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "r"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["Q", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "k"}]], " ", 
      SuperscriptBox["tc", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "k", " ", "r"}]], " ", 
      SuperscriptBox["tr", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "k"}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["tr", "3"]}], ",", 
        SuperscriptBox["tc", "2"], ",", "k"}], "]"}]}], 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Q", "2"], " "}]], ",", 
       SuperscriptBox["tc", 
        RowBox[{"-", "2"}]], ",", "k"}], "]"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.597960385929998*^9, 3.5979604087160873`*^9}, {
   3.597960463605775*^9, 3.597960464840767*^9}, {3.598384346441574*^9, 
   3.5983843543009253`*^9}, {3.5983845834064217`*^9, 3.598384611469071*^9}, 
   3.5983846416483183`*^9, {3.598384709820101*^9, 3.5983847128329782`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(7.8)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419637074682*^9, 3.66041963731808*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tripleHopfplus", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r1", "+", "1"}], ")"}], "i"}], ")"}]}], 
     RowBox[{"t", "^", 
      RowBox[{"(", 
       RowBox[{"2", "r1", " ", "i"}], ")"}]}], 
     RowBox[{"QBinomial", "[", 
      RowBox[{"r2", ",", "i", ",", 
       RowBox[{"q", " ", 
        RowBox[{"t", "^", "2"}]}]}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "t"}], ",", 
         RowBox[{"q", " ", 
          RowBox[{"t", "^", "2"}]}], ",", "i"}], "]"}], 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "t"}], ",", 
         RowBox[{"q", " ", 
          RowBox[{"t", "^", "2"}]}], ",", "r1"}], "]"}]}], 
      RowBox[{
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"r2", "-", "i", "+", "1"}], ")"}]}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"r2", "-", "i"}], ")"}]}], ")"}]}]}], ",", 
         RowBox[{"q", " ", 
          RowBox[{"t", "^", "2"}]}], ",", "i"}], "]"}], 
       RowBox[{"QPochhammer", "[", 
        RowBox[{"q", ",", 
         RowBox[{"q", " ", 
          RowBox[{"t", "^", "2"}]}], ",", "r1"}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "r2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575699282934203*^9, 3.575699285834793*^9}, {
  3.575699337305252*^9, 3.57569940872187*^9}, {3.57569945939307*^9, 
  3.575699495617939*^9}, {3.5756999388479853`*^9, 3.575699950222106*^9}, {
  3.575699980324897*^9, 3.575700015292219*^9}, {3.5757000835389214`*^9, 
  3.5757000837881603`*^9}, {3.660419364500124*^9, 3.660419367668635*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["T(2,4)", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}}],

Cell[CellGroupData[{

Cell["(C.1)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.66041982115128*^9, 3.660419821315757*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadprimeT24", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{"4", "r"}], ")"}]}], " ", 
   RowBox[{"Q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "r"}], ")"}]}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"QBinomial", "[", 
         RowBox[{"r", ",", "k1", ",", 
          RowBox[{"tc", "^", "2"}]}], "]"}], 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k1", ",", "k2", ",", 
          RowBox[{"tc", "^", "2"}]}], "]"}], "  ", 
        RowBox[{"Q", "^", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"k1", "+", "k2"}], ")"}]}], ")"}]}], 
        RowBox[{"tr", "^", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"k1", "+", "k2"}], ")"}]}], ")"}]}], " ", 
        RowBox[{"tc", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "r", " ", 
            RowBox[{"(", 
             RowBox[{"k1", "+", "k2"}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", "k1"}], "+", 
              RowBox[{"k1", " ", "k2"}]}], ")"}]}]}], ")"}]}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"a", "^", "2"}]}], " ", 
           RowBox[{"Q", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}], " ", "tr", " ", "tc"}], ",", 
          RowBox[{"tc", "^", "2"}], ",", "k1"}], "]"}], 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Q", "^", "2"}]}], " ", "tr", " ", "tc"}], ",", 
          RowBox[{"tc", "^", "2"}], ",", 
          RowBox[{"r", "-", "k2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", "0", ",", "k1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.561062741099473*^9, 3.5610628371524487`*^9}, {
   3.5610628749938726`*^9, 3.561062976668495*^9}, {3.561063527243484*^9, 
   3.561063527878439*^9}, {3.561063569533247*^9, 3.561063570686727*^9}, {
   3.561063707626562*^9, 3.5610637077605143`*^9}, {3.5610639912044687`*^9, 
   3.56106406663165*^9}, {3.5610641458303223`*^9, 3.561064184037416*^9}, {
   3.56106439850832*^9, 3.561064413412895*^9}, {3.5610644822397213`*^9, 
   3.561064524185997*^9}, {3.561064622488415*^9, 3.561064626321406*^9}, {
   3.561064688837494*^9, 3.5610646977102547`*^9}, {3.561064751883381*^9, 
   3.561064754603187*^9}, {3.561066982708218*^9, 3.5610670355046253`*^9}, 
   3.5610681062361403`*^9, {3.561070638286748*^9, 3.561070642269457*^9}, {
   3.56293894748845*^9, 3.562938949682261*^9}, {3.562939133752791*^9, 
   3.562939139236999*^9}, {3.5629392852980347`*^9, 3.562939359503057*^9}, {
   3.562939418954027*^9, 3.56293945712002*^9}, {3.562939505657683*^9, 
   3.562939507677257*^9}, {3.562939600088765*^9, 3.5629396018880367`*^9}, {
   3.597053308699685*^9, 3.597053308900612*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(C.4)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419601641839*^9, 3.660419602286952*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadT24plus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{"3", "r"}], ")"}]}], " ", 
   RowBox[{"Q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "r"}], ")"}]}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "^", 
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"k1", "+", "k2"}], ")"}]}], ")"}]}], 
        RowBox[{"tc", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "r", 
            RowBox[{"(", 
             RowBox[{"k1", "+", "k2"}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k1", " ", "k2"}], "+", 
              RowBox[{"k1", " ", "r"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"tr", "^", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"k1", "+", "k2"}], ")"}]}], ")"}]}], 
        FractionBox[
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"a", "^", "2"}]}], " ", 
            RowBox[{"Q", "^", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}]}], "tr", " ", "tc"}], ",", 
           RowBox[{"tc", "^", "2"}], ",", "k1"}], "]"}], 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Q", "^", "2"}], 
            RowBox[{"tc", "^", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"r", "-", "k2"}], ")"}]}], ")"}]}]}], ",", 
           RowBox[{"tc", "^", "2"}], ",", "k2"}], "]"}]], 
        RowBox[{"QBinomial", "[", 
         RowBox[{"r", ",", "k1", ",", 
          RowBox[{"tc", "^", "2"}]}], "]"}], 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k1", ",", "k2", ",", 
          RowBox[{"tc", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", "0", ",", "k1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.595931948759055*^9, 3.59593200063507*^9}, {
  3.595932294872609*^9, 3.595932303684793*^9}, {3.595932592366403*^9, 
  3.595932613099345*^9}, {3.595932667776471*^9, 3.5959327192173843`*^9}, {
  3.660419596052536*^9, 3.6604195965680943`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(C.5)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419601641839*^9, 3.66041961560728*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadT24minus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tr", " ", "tc"}], ")"}], "^", 
    RowBox[{"(", "r", ")"}]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k1", "=", "0"}], "r"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k2", "=", "0"}], "k1"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{"3", " ", "r"}]], " ", 
         SuperscriptBox["Q", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "k1"}], "-", 
           RowBox[{"4", " ", "k2"}], "+", 
           RowBox[{"3", " ", "r"}]}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"2", " ", "k1", " ", 
            RowBox[{"(", 
             RowBox[{"k2", "+", "r"}], ")"}]}]}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "k1"}], "-", 
           RowBox[{"2", " ", "k2"}], "+", 
           RowBox[{"3", " ", "r"}]}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k1", ",", "k2", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"r", ",", "k1", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "r"}]}]], " ", 
            SuperscriptBox["tr", "3"]}], ",", 
           SuperscriptBox["tc", "2"], ",", "k1"}], "]"}]}], ")"}], "/", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["Q", "2"]], ",", 
         SuperscriptBox["tc", 
          RowBox[{"-", "2"}]], ",", "k2"}], "]"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.606214048697076*^9, 3.606214064770731*^9}, {
  3.606214103226809*^9, 3.606214114736129*^9}, {3.606214182455893*^9, 
  3.606214209856642*^9}, {3.6062148583986893`*^9, 3.606214864398226*^9}, {
  3.606215885996201*^9, 3.606215886121078*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(7.9)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419601641839*^9, 3.660419602286952*^9}, {
   3.66041964635259*^9, 3.660419652462303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tripleT24plus", "[", 
   RowBox[{"r1_", ",", "r2_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", 
    RowBox[{"(", 
     RowBox[{"r1", "+", "r2"}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"r1", "+", "r2"}], ")"}]}], ")"}]}], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", "t"}], ",", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["t", "2"]}], ",", "r1"}], "]"}]}], 
    RowBox[{"QPochhammer", "[", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", ",", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["t", "2"]}], ",", "r1"}], "]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k1", "=", "0"}], "r2"], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k2", "=", "0"}], "k1"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"k1", "+", "k2"}], ")"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", " ", "t"}], ")"}], 
          RowBox[{
           RowBox[{"4", " ", "k1", " ", "r1"}], "-", 
           RowBox[{"2", " ", "k1", " ", 
            RowBox[{"(", 
             RowBox[{"k2", "+", "r1"}], ")"}]}], "+", 
           RowBox[{"2", " ", "k2", " ", 
            RowBox[{"(", 
             RowBox[{"r1", "+", "r2"}], ")"}]}]}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k1", ",", "k2", ",", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["t", "2"]}]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"r2", ",", "k1", ",", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["t", "2"]}]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "t"}], 
             SuperscriptBox["q", "2"]]}], ",", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["t", "2"]}], ",", "k1"}], "]"}]}], ")"}], "/", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", " ", "t"}], ")"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "k2"}], "+", "r2"}], ")"}]}]]}], ",", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["t", "2"]}], ",", "k2"}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.576144997590795*^9, 3.576145051987303*^9}, {
  3.576146195084084*^9, 3.576146214547741*^9}, {3.660419538876883*^9, 
  3.6604195417686567`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4a1 link", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}}],

Cell[CellGroupData[{

Cell["(C.10)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadprime4a1", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"QBinomial", "[", 
          RowBox[{"r", ",", "k", ",", 
           RowBox[{"tc", "^", "2"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"ell", "+", "k"}]], " ", 
         SuperscriptBox["a", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "k"}], "+", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{"ell", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "ell", "-", 
              RowBox[{"2", " ", "k"}]}], ")"}]}], "-", "k", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "r"}], ")"}], "2"]}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "k"}], "+", "r"}]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"QBinomial", "[", 
            RowBox[{"k", ",", "ell", ",", 
             SuperscriptBox["tc", "2"]}], "]"}], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
               SuperscriptBox["Q", "2"]]}], ",", 
             SuperscriptBox["tc", "2"], ",", "ell"}], "]"}], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], " ", 
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["tc", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", "r", ")"}]}]}]], " ", 
              SuperscriptBox["tr", "3"]}], ",", 
             SuperscriptBox["tc", "2"], ",", "ell"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", " ", "tr", " ", "tc"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"4", " ", "m"}], ")"}]}], 
         RowBox[{"tc", "^", 
          RowBox[{"(", 
           RowBox[{"5", " ", "m", 
            RowBox[{"(", 
             RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"tr", "^", "2"}], " ", 
            RowBox[{"tc", "^", 
             RowBox[{"(", 
              RowBox[{"4", "m"}], ")"}]}]}]}], ")"}], 
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"tr", "^", "2"}], " ", 
              RowBox[{"tc", "^", 
               RowBox[{"(", 
                RowBox[{"2", "m"}], ")"}]}]}], ",", 
             RowBox[{"tc", "^", "2"}], ",", 
             RowBox[{"ell", "+", "1"}]}], "]"}]], ")"}], 
         RowBox[{"QBinomial", "[", 
          RowBox[{"ell", ",", "m", ",", 
           RowBox[{"tc", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "ell"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ell", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "r"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5633890150651073`*^9, 3.563389081355111*^9}, {
   3.563392968220854*^9, 3.563392972648937*^9}, {3.5633931690875473`*^9, 
   3.56339321233949*^9}, {3.563395793069119*^9, 3.5633958017308407`*^9}, {
   3.563398392570354*^9, 3.563398483558481*^9}, 3.5633985840896606`*^9, {
   3.563398661646318*^9, 3.5633986650433893`*^9}, {3.563398712837512*^9, 
   3.563398719648274*^9}, {3.5948528215319223`*^9, 3.5948528317140617`*^9}, {
   3.5969061444930363`*^9, 3.596906152881822*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(C.14)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.6604198599809933`*^9, 
   3.660419860258877*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quad4a1plus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"a", "^", "r"}], " ", 
   RowBox[{"Q", "^", 
    RowBox[{"(", 
     RowBox[{"-", "r"}], ")"}]}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k1", "=", "0"}], "r"], 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"2", " ", "k1"}]], "  ", 
     SuperscriptBox["tr", 
      RowBox[{"2", " ", "k1"}]], " ", 
     SuperscriptBox["tc", 
      RowBox[{"2", " ", 
       RowBox[{"k1", "^", "2"}]}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"r", ",", "k1", ",", 
       SuperscriptBox["tc", "2"]}], "]"}], "  ", 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"2", "k1"}]}]]}], " ", "tr", " ", 
        RowBox[{"Q", "^", "2"}]}], ",", 
       SuperscriptBox["tc", "2"], ",", 
       RowBox[{"r", "-", "k1"}]}], "]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k2", "=", "0"}], "k1"], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"Q", "^", 
         RowBox[{"(", 
          RowBox[{"4", " ", "k2"}], ")"}]}], 
        SuperscriptBox["tc", 
         RowBox[{"2", "r", " ", "k2"}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{"2", " ", "k2"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k1", ",", "k2", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "tr", " ", "tc"}], 
             SuperscriptBox["Q", "2"]]}], ",", 
           SuperscriptBox["tc", "2"], ",", "k2"}], "]"}], "/", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Q", "^", "2"}], " ", 
            SuperscriptBox["tc", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", "k2"}], ")"}]}]]}], ",", 
           SuperscriptBox["tc", "2"], ",", "k2"}], "]"}]}]}], 
       ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.568203406059084*^9, 3.568203497531335*^9}, {
  3.568203597601838*^9, 3.5682036449176273`*^9}, {3.5682037024816427`*^9, 
  3.568203754531839*^9}, {3.568204156045164*^9, 3.5682041561635933`*^9}, {
  3.5682043219061823`*^9, 3.568204322720022*^9}, {3.660419787234396*^9, 
  3.660419789571615*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(C.15)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quad4a1minus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tr", " ", "tc"}], ")"}], "^", "r"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k1", "=", "0"}], "r"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k2", "=", "0"}], "k1"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{
          RowBox[{"2", " ", "k1"}], "+", "r"}]], " ", 
        SuperscriptBox["Q", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "k2"}], "+", "r"}]], " ", 
        SuperscriptBox["tc", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "k2"}], "+", "r"}], ")"}]}]}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{
          RowBox[{"2", " ", "k1"}], "-", 
          RowBox[{"2", " ", "k2"}], "+", "r"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k1", ",", "k2", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"r", ",", "k1", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k1"}], "-", 
              RowBox[{"2", " ", "r"}]}]], 
            RowBox[{
             SuperscriptBox["Q", "2"], " ", "tr"}]]}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "k1"}], "+", "r"}]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], " ", 
           SuperscriptBox["Q", "2"], " ", 
           SuperscriptBox["tc", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "r"}]}]], " ", 
           SuperscriptBox["tr", "3"]}], ",", 
          SuperscriptBox["tc", "2"], ",", "k2"}], "]"}]}], ")"}], "/", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["Q", "2"]], ",", 
        SuperscriptBox["tc", 
         RowBox[{"-", "2"}]], ",", "k2"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.606246538193136*^9, 3.606246547028431*^9}, {
  3.606246780095262*^9, 3.606246802680171*^9}, {3.6062544859379053`*^9, 
  3.6062545181095667`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Whitehead link", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}}],

Cell[CellGroupData[{

Cell["(C.22)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200137431*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadprimeWH", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tc"}], " ", "tr"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "r"}], ")"}]}], 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "i"], " ", 
      SuperscriptBox["tc", 
       RowBox[{"i", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "i"}], "-", 
          RowBox[{"4", " ", "r"}]}], ")"}]}]], " ", 
      SuperscriptBox["Q", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "i"}]], " ", 
      SuperscriptBox["tr", 
       RowBox[{"-", "i"}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "i", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
          SuperscriptBox["Q", "2"]]}], ",", 
        SuperscriptBox["tc", "2"], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Q", "2"]}], " ", "tc", " ", "tr"}], ",", 
        SuperscriptBox["tc", "2"], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["Q", "2"]}], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "i", "+", "r"}], ")"}]}]}]], " ", "tr"}], ",", 
        
        SuperscriptBox["tc", "2"], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["tc", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "i"}]}]], " ", 
         SuperscriptBox["tr", "2"]}], ",", 
        SuperscriptBox["tc", "2"], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["tr", "3"]}], ",", 
        SuperscriptBox["tc", "2"], ",", "i"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.562370002109456*^9, 3.562370002297451*^9}, {
   3.562370066510899*^9, 3.5623701961147738`*^9}, {3.56237078670405*^9, 
   3.562370798536189*^9}, 3.5623708517562513`*^9, {3.562444668695427*^9, 
   3.562444673441078*^9}, 3.5629248576879253`*^9, {3.5639827215441313`*^9, 
   3.563982729214719*^9}, {3.596908866199521*^9, 3.596908886265974*^9}, 
   3.5969553254305983`*^9, 3.596955402169469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(C.24)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.660420032342606*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadWHplus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"ell", "=", "0"}], "k"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"-", "k"}], "+", "r"}]], " ", 
        SuperscriptBox["Q", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "ell"}], "+", 
          RowBox[{"2", " ", "k"}]}]], " ", 
        SuperscriptBox["tc", 
         RowBox[{"ell", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"4", " ", "r"}]}], ")"}]}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "ell"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", " ", "tr", " ", "tc", " ", 
           RowBox[{"Q", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}]}], ")"}], 
         RowBox[{"-", "r"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"tc", " ", "tr"}], ")"}], "k"], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"r", ",", "k", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k", ",", "ell", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
            SuperscriptBox["Q", "2"]]}], ",", 
          SuperscriptBox["tc", "2"], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["tc", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "ell"}], ")"}]}]}]], " ", "tr"}], 
            SuperscriptBox["Q", "2"]]}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "ell"}], "+", "k"}]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["Q", "2"]}], " ", 
           SuperscriptBox["tc", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "ell", "+", "r"}], ")"}]}]}]], " ", "tr"}], 
          ",", 
          SuperscriptBox["tc", "2"], ",", "ell"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], " ", 
           SuperscriptBox["Q", "2"], " ", 
           SuperscriptBox["tc", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "r"}]}]], " ", 
           SuperscriptBox["tr", "3"]}], ",", 
          SuperscriptBox["tc", "2"], ",", "ell"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "^", "2"}], 
          SuperscriptBox["tc", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"ell", "-", "k", "+", "r"}], ")"}]}]]}], ",", 
         SuperscriptBox["tc", "2"], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "k"}]}], "]"}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5664056166443777`*^9, 3.566405636716268*^9}, {
   3.566412131103652*^9, 3.566412195689343*^9}, 3.5972126456167192`*^9, {
   3.660419888623128*^9, 3.660419889113942*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(C.25)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadWHminus", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tr", " ", "tc"}], ")"}], "^", "r"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "r"], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"ell", "=", "0"}], "k"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}]], " ", 
         SuperscriptBox["a", 
          RowBox[{"-", "r"}]], " ", 
         SuperscriptBox["Q", 
          RowBox[{
           RowBox[{"4", " ", "ell"}], "-", 
           RowBox[{"2", " ", "k"}], "-", "r"}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "ell"}], "-", 
              RowBox[{"2", " ", "r"}]}], ")"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}]}]}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{
           RowBox[{"2", " ", "ell"}], "-", "k", "-", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k", ",", "ell", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"r", ",", "k", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["tc", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "ell"}]}]], 
             RowBox[{
              SuperscriptBox["Q", "2"], " ", "tr"}]]}], ",", 
           SuperscriptBox["tc", "2"], ",", "ell"}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
             SuperscriptBox["Q", "2"]]}], ",", 
           SuperscriptBox["tc", "2"], ",", "ell"}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "r"}]}]], " ", 
            SuperscriptBox["tr", "3"]}], ",", 
           SuperscriptBox["tc", "2"], ",", "ell"}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "ell"}], "+", 
              RowBox[{"2", " ", "r"}]}]], " ", 
            SuperscriptBox["tr", "3"]}], ",", 
           SuperscriptBox["tc", "2"], ",", 
           RowBox[{
            RowBox[{"-", "ell"}], "+", "k"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["Q", "2"]], ",", 
         SuperscriptBox["tc", 
          RowBox[{"-", "2"}]], ",", 
         RowBox[{
          RowBox[{"-", "ell"}], "+", "k"}]}], "]"}]}]}], ")"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.606326994757484*^9, 3.6063270178435297`*^9}, {
  3.606334933593192*^9, 3.6063349433354607`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twist links", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GG", "[", 
   RowBox[{"r_", ",", "i_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", "i", ")"}]}], " ", 
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "i"}]], 
   SuperscriptBox["tc", 
    RowBox[{"2", " ", "i", 
     RowBox[{"(", 
      RowBox[{"1", "-", " ", "r"}], ")"}]}]], " ", 
   RowBox[{"QBinomial", "[", 
    RowBox[{"r", ",", "i", ",", 
     SuperscriptBox["tc", "2"]}], "]"}], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
       SuperscriptBox["Q", "2"]]}], ",", 
     SuperscriptBox["tc", "2"], ",", "i"}], "]"}], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], " ", 
      RowBox[{"Q", "^", "2"}], " ", 
      SuperscriptBox["tc", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "r"}]}]], " ", 
      SuperscriptBox["tr", "3"]}], ",", 
     SuperscriptBox["tc", "2"], ",", "i"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5969578138192997`*^9, 3.596957839203322*^9}, {
  3.5969596870853577`*^9, 3.596959691221093*^9}, {3.596961186381111*^9, 
  3.596961188855364*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF", "[", 
   RowBox[{"r_", ",", "i_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{"a", "^", "i"}], " ", 
   SuperscriptBox["tc", 
    RowBox[{"i", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", "i"}], "-", 
        RowBox[{"4", " ", "r"}]}], ")"}], "/", "2"}]}]], " ", 
   SuperscriptBox["Q", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "i"}]], " ", 
   SuperscriptBox["tr", 
    RowBox[{"-", "i"}]], 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["Q", "2"]}], " ", "tc", " ", "tr"}], ",", 
     SuperscriptBox["tc", "2"], ",", "i"}], "]"}], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["Q", "2"]}], " ", 
      SuperscriptBox["tc", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "i", "+", "r"}], ")"}]}]}]], " ", "tr"}], ",", 
     SuperscriptBox["tc", "2"], ",", "i"}], "]"}], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["tc", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", "i"}]}]], " ", 
      SuperscriptBox["tr", "2"]}], ",", 
     SuperscriptBox["tc", "2"], ",", 
     RowBox[{
      RowBox[{"-", "i"}], "+", "r"}]}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{
  3.596957849254836*^9, {3.596957911855962*^9, 3.596957978728354*^9}, {
   3.596959333128799*^9, 3.596959337311805*^9}, 3.596959693420273*^9, {
   3.596961198406546*^9, 3.596961201734062*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"twistfactor", "[", 
   RowBox[{"k_", ",", "p_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "^", "k"}], " ", 
   RowBox[{"tc", "^", 
    RowBox[{"(", 
     RowBox[{"k", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], ")"}]}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "tr", " ", "tc"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "p", " ", "l"}], ")"}]}], 
      RowBox[{"tc", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "p"}], "+", "1"}], ")"}], "l", 
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"tr", "^", "2"}], " ", 
         RowBox[{"tc", "^", 
          RowBox[{"(", 
           RowBox[{"4", "l"}], ")"}]}]}]}], ")"}], 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "^", "2"}], " ", 
           RowBox[{"tr", "^", "2"}], " ", 
           RowBox[{"tc", "^", 
            RowBox[{"(", 
             RowBox[{"2", "l"}], ")"}]}]}], ",", 
          RowBox[{"tc", "^", "2"}], ",", 
          RowBox[{"k", "+", "1"}]}], "]"}]], ")"}], 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "l", ",", 
        RowBox[{"tc", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.585267843971355*^9, 3.5852679322591143`*^9}, 
   3.585268024480728*^9, 3.585269318862114*^9, {3.585269911231392*^9, 
   3.585269923002954*^9}, {3.585270210696126*^9, 3.585270305071755*^9}, {
   3.585423794111957*^9, 3.585423795410223*^9}, {3.5854240104909277`*^9, 
   3.585424011495009*^9}, {3.585425787997594*^9, 3.585425793161105*^9}, {
   3.585426119339148*^9, 3.585426128804348*^9}}],

Cell[CellGroupData[{

Cell["(C.26)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.6604207561195793`*^9, 3.660420758837041*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"twistlink", "[", 
   RowBox[{"r_", ",", "p_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tr"}], " ", "tc"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "r"}], ")"}]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "r"], " ", 
    RowBox[{
     RowBox[{"twistfactor", "[", 
      RowBox[{"i", ",", "p", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
      "]"}], 
     RowBox[{"GG", "[", 
      RowBox[{"r", ",", "i", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
      "]"}], 
     RowBox[{"FF", "[", 
      RowBox[{"r", ",", "i", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5969580243504753`*^9, 3.596958085864428*^9}, {
   3.596958497251623*^9, 3.596958498975979*^9}, {3.59695857293716*^9, 
   3.5969585993510923`*^9}, 3.596959343960835*^9, {3.5969612050876102`*^9, 
   3.596961209030706*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Borromean Rings (C.27)", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Borromean", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"tr", "^", "2"}]}], " ", 
      RowBox[{"tc", "^", "2"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "r"}], ")"}]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "r"], " ", 
    RowBox[{
     RowBox[{"GG", "[", 
      RowBox[{"r", ",", "i", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
      "]"}], 
     RowBox[{"FF", "[", 
      RowBox[{"r", ",", "i", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
      "]"}], 
     RowBox[{"FF", "[", 
      RowBox[{"r", ",", "i", ",", "a", ",", "Q", ",", "tr", ",", "tc"}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.596958704473834*^9, 3.5969587209513397`*^9}, 
   3.596958850462165*^9, 3.596959355347126*^9, {3.5969612114558897`*^9, 
   3.5969612184927187`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["T(3,4)  ", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
   3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
   3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
   3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
   3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
   3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
   3.660420779365306*^9}, {3.660422093842931*^9, 3.660422120323097*^9}, {
   3.660422226831106*^9, 3.660422227063672*^9}, 3.660422357924385*^9, {
   3.660423420840672*^9, 3.6604234215812483`*^9}}],

Cell[CellGroupData[{

Cell["(10.3)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.6604207561195793`*^9, 3.660420758837041*^9}, {3.6604223661320972`*^9, 
   3.660422367243669*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadT34", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   SuperscriptBox["tc", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"a", " ", 
       SuperscriptBox["tc", 
        RowBox[{"-", "r"}]]}], "Q"], ")"}], 
    RowBox[{"6", " ", "r"}]], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"aa", "=", "0"}], "r"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"bb", "=", "0"}], "aa"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"cc", "=", "0"}], "bb"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"dd", "=", "0"}], "cc"], " ", 
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"cc", "-", "dd"}], ")"}]}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["aa", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["bb", "2"]}], "+", 
           RowBox[{"2", " ", "aa", " ", "cc"}], "+", 
           RowBox[{"2", " ", "bb", " ", "cc"}], "-", 
           SuperscriptBox["cc", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"aa", "+", "bb"}], ")"}], " ", "dd"}], "-", 
           SuperscriptBox["dd", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"aa", "+", "bb"}], ")"}]}], "-", 
              RowBox[{"2", " ", "cc"}], "+", 
              RowBox[{"6", " ", "dd"}]}], ")"}], " ", "r"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "2"]}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SuperscriptBox["tc", 
             RowBox[{"-", "r"}]], 
            RowBox[{"Q", " ", "tr"}]], ")"}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"aa", "+", "bb", "-", "cc", "+", 
             RowBox[{"2", " ", "dd"}], "-", 
             RowBox[{"3", " ", "r"}]}], ")"}]}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{
           RowBox[{"2", " ", "aa"}], "+", 
           RowBox[{"2", " ", "bb"}], "+", "cc", "+", "dd", "-", 
           RowBox[{"6", " ", "r"}]}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"r", ",", 
           RowBox[{
            RowBox[{"-", "dd"}], "+", "r"}], ",", 
           FractionBox["1", 
            SuperscriptBox["tc", "2"]]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bb"}], "+", "r"}], ",", 
           RowBox[{
            RowBox[{"-", "aa"}], "+", "r"}], ",", 
           FractionBox["1", 
            SuperscriptBox["tc", "2"]]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "cc"}], "+", "r"}], ",", 
           RowBox[{
            RowBox[{"-", "bb"}], "+", "r"}], ",", 
           FractionBox["1", 
            SuperscriptBox["tc", "2"]]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "dd"}], "+", "r"}], ",", 
           RowBox[{
            RowBox[{"-", "cc"}], "+", "r"}], ",", 
           FractionBox["1", 
            SuperscriptBox["tc", "2"]]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["tc", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "r"}]}]], 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["tr", "3"]}]]}], ",", 
           FractionBox["1", 
            SuperscriptBox["tc", "2"]], ",", 
           RowBox[{"cc", "-", "dd"}]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
             SuperscriptBox["Q", "2"]]}], ",", 
           SuperscriptBox["tc", "2"], ",", 
           RowBox[{
            RowBox[{"-", "dd"}], "+", "r"}]}], "]"}]}]}]}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.573642593841687*^9, 3.573642653293564*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["(10.4)", "Subsection",
 CellChangeTimes->{{3.5991502747728987`*^9, 3.599150288554387*^9}, {
   3.59915032192525*^9, 3.5991503220738573`*^9}, {3.660419063866849*^9, 
   3.660419066809123*^9}, 3.6604191060003653`*^9, {3.660419382429715*^9, 
   3.660419383995349*^9}, {3.660419526659346*^9, 3.660419527192649*^9}, {
   3.660419826499015*^9, 3.660419826802547*^9}, {3.660419863467546*^9, 
   3.660419863842647*^9}, {3.660420013617366*^9, 3.6604200357910213`*^9}, {
   3.6604207561195793`*^9, 3.660420758837041*^9}, {3.6604223661320972`*^9, 
   3.660422374803526*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadT34v2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"6", "r"}]], 
     SuperscriptBox["Q", 
      RowBox[{"6", "r"}]], 
     SuperscriptBox["tr", 
      RowBox[{"6", "r"}]], 
     SuperscriptBox["tc", 
      RowBox[{"6", 
       SuperscriptBox["r", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"aa", "=", "0"}], "r"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"bb", "=", "aa"}], "r"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"cc", "=", "bb"}], "r"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "cc"}], "r"], 
          RowBox[{
           RowBox[{"QBinomial", "[", 
            RowBox[{"r", ",", "j", ",", 
             SuperscriptBox["tc", 
              RowBox[{"-", "2"}]]}], "]"}], 
           RowBox[{"QBinomial", "[", 
            RowBox[{"j", ",", "cc", ",", 
             SuperscriptBox["tc", 
              RowBox[{"-", "2"}]]}], "]"}], 
           RowBox[{"QBinomial", "[", 
            RowBox[{"cc", ",", "bb", ",", 
             SuperscriptBox["tc", 
              RowBox[{"-", "2"}]]}], "]"}], 
           RowBox[{"QBinomial", "[", 
            RowBox[{"bb", ",", "aa", ",", 
             SuperscriptBox["tc", 
              RowBox[{"-", "2"}]]}], "]"}], " ", 
           SuperscriptBox["a", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"j", "-", "cc"}], ")"}]}]], 
           SuperscriptBox["Q", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "aa"}], "-", 
             RowBox[{"4", "bb"}], "+", 
             RowBox[{"4", "cc"}], "-", 
             RowBox[{"8", "j"}]}]], 
           SuperscriptBox["tr", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"(", 
               RowBox[{"aa", "+", "bb", "+", "cc"}], ")"}]}], "-", 
             RowBox[{"(", 
              RowBox[{"j", "-", "cc"}], ")"}]}]], 
           SuperscriptBox["tc", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["aa", "2"], "+", 
                SuperscriptBox["bb", "2"], "+", 
                SuperscriptBox["cc", "2"]}], ")"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"aa", "+", "bb", "+", "cc"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"j", "-", "cc"}], ")"}]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"j", "-", "cc"}], ")"}], "2"]}]], 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], 
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["tr", "3"], 
              SuperscriptBox["tc", 
               RowBox[{
                RowBox[{"2", "r"}], "+", "1"}]]}], ",", 
             SuperscriptBox["tc", "2"], ",", "j"}], "]"}], 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", 
                RowBox[{"-", "2"}]]}], 
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["tr", 
               RowBox[{"-", "1"}]], 
              SuperscriptBox["tc", 
               RowBox[{"-", "1"}]]}], ",", 
             SuperscriptBox["tc", 
              RowBox[{"-", "2"}]], ",", 
             RowBox[{"j", "-", "cc"}]}], "]"}]}]}]}]}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      SuperscriptBox["a", 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{"Q", "\[Rule]", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{"tr", "\[Rule]", 
      RowBox[{"t", " ", 
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]]}]}], ",", 
     RowBox[{"tc", "\[Rule]", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "2"}]]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.553356328035247*^9, 3.553356397660229*^9}, {
  3.553356462914962*^9, 3.5533565284927125`*^9}, {3.5533796581178427`*^9, 
  3.553379686516467*^9}, {3.660422529928282*^9, 3.660422531984632*^9}},
 FontSize->16]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["T(3,5)  (10.6)", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660422093842931*^9, 3.660422120323097*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"quadT35", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k1", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k2", "=", "0"}], "k1"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k3", "=", "0"}], "k2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k4", "=", "0"}], "k3"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{
          RowBox[{"-", "j"}], "+", "r"}]], 
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{
           RowBox[{"8", " ", "j"}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "r"}], ")"}]}]}]], " ", 
         SuperscriptBox["Q", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "j"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "r"}], ")"}]}]}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "r"}], ")"}], "r"}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "r"}], ")"}]}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"r", ",", "j", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
             SuperscriptBox["Q", "2"]]}], ",", 
           SuperscriptBox["tc", "2"], ",", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "r"}]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "r"}]}]], " ", 
            SuperscriptBox["tr", "3"]}], ",", 
           SuperscriptBox["tc", "2"], ",", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "r"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Q", 
            RowBox[{"4", " ", "i"}]], " ", 
           SuperscriptBox["tc", 
            RowBox[{"2", " ", "i", " ", "r"}]], " ", 
           SuperscriptBox["tr", 
            RowBox[{"2", " ", "i"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "j"}], "+", "r"}], ",", "i", ",", 
             SuperscriptBox["tc", "2"]}], "]"}]}], ")"}], " ", 
         SuperscriptBox["Q", 
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "j"}], "+", "k1", "+", "k2", "+", "k3",
              "+", "k4"}], ")"}]}]], " ", 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "j", " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "-", "i"}], ")"}], " ", "k1"}], "+", 
              RowBox[{"k1", " ", "k2"}], "+", 
              RowBox[{"k2", " ", "k3"}], "+", 
              RowBox[{"k3", " ", "k4"}]}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "j"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"k1", "+", "k2", "+", "k3", "+", "k4"}], ")"}]}]}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "j"}], "+", "k1", "+", "k2", "+", "k3",
              "+", "k4"}], ")"}]}]], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"j", ",", "k1", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k1", ",", "k2", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k2", ",", "k3", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k3", ",", "k4", ",", 
           SuperscriptBox["tc", "2"]}], "]"}], " ", 
         RowBox[{"QPochhammer", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"tc", "^", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "j"}], ")"}]}]}], ")"}]}], " ", "tr"}], 
             SuperscriptBox["Q", "2"]]}], ",", 
           SuperscriptBox["tc", "2"], ",", 
           RowBox[{"j", "-", "k4"}]}], "]"}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.576699816328562*^9, 3.5766998338567953`*^9}, {
   3.576700019361885*^9, 3.5767000201182404`*^9}, {3.576700059473432*^9, 
   3.5767000669758244`*^9}, {3.576700989754912*^9, 3.576701006465316*^9}, {
   3.5767010508156843`*^9, 3.576701050981935*^9}, {3.576701088806131*^9, 
   3.576701106198037*^9}, {3.576701141581956*^9, 3.576701142974028*^9}, {
   3.576701522238413*^9, 3.576701532793311*^9}, 3.576701849108039*^9, {
   3.576702219712332*^9, 3.576702222014641*^9}, 3.5767035277701397`*^9, {
   3.576703568303258*^9, 3.576703573341305*^9}, {3.5767036141965427`*^9, 
   3.576703617156806*^9}, {3.576704172957387*^9, 3.576704178140333*^9}, {
   3.5767042480866833`*^9, 3.5767042483898563`*^9}, {3.576704279168542*^9, 
   3.576704281215774*^9}, {3.5767043130892076`*^9, 3.5767043144418697`*^9}, {
   3.5767045332788057`*^9, 3.576704534482813*^9}, {3.576704614420384*^9, 
   3.5767046167304697`*^9}, {3.576705021046546*^9, 3.576705049960799*^9}, {
   3.5767051019324408`*^9, 3.576705102324321*^9}, {3.576705158929796*^9, 
   3.576705160564281*^9}, {3.5767052074005823`*^9, 3.57670520888661*^9}, {
   3.576791865831256*^9, 3.576791901401369*^9}, {3.576792069283144*^9, 
   3.576792070629738*^9}, 3.5767921361121187`*^9, {3.576792494632185*^9, 
   3.5767925248314533`*^9}, {3.576792574723333*^9, 3.576792574995389*^9}, {
   3.5767926830746927`*^9, 3.576792701800461*^9}, {3.576792872205027*^9, 
   3.57679287890777*^9}, {3.576793125857397*^9, 3.5767931699897118`*^9}, {
   3.576793205174008*^9, 3.576793209396677*^9}, {3.660422209570107*^9, 
   3.660422211353918*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal super-A-polynomial for Hopf link", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660422093842931*^9, 3.660422120323097*^9}, {
  3.6604234356635036`*^9, 3.660423514675221*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AHopf", "[", 
   RowBox[{"a_", ",", "t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "4"}], "*", "y", "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y", "*", 
    RowBox[{"a", "^", "4"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}]}], "-", 
   RowBox[{"y", "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "2"}], "*", "y", "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "2"}], "*", "y", "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"a", "^", "4"}]}], "-", 
   RowBox[{"x", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"a", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "2"}], "*", "y", "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"a", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "*", "y", "*", "x", "*", 
    RowBox[{"a", "^", "2"}]}], "+", 
   RowBox[{"t", "*", "x", "*", "y", "*", 
    RowBox[{"a", "^", "2"}]}], "-", 
   RowBox[{"y", "^", "2"}], "+", 
   RowBox[{"y", "*", 
    RowBox[{"a", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.600805650206002*^9, 3.600805662366003*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal super-A-polynomial for T(2,4)", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660422093842931*^9, 3.660422120323097*^9}, {
  3.6604234356635036`*^9, 3.660423500419517*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AT24", "[", 
   RowBox[{"a_", ",", "t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", "t", "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "5"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "9"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "12"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", "x", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "5"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "7"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "7"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "6"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "8"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "7"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "8"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"y", "^", "3"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"x", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "20"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "22"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "13"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "12"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "12"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "12"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "11"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "10"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "10"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "13"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "12"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "12"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "26"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "11"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "12"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "11"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "10"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "24"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "10"}]}]}]}]], "Input",
 CellChangeTimes->{{3.600807814106081*^9, 3.600807823287272*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal super-A-polynomial for 4a1", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660422093842931*^9, 3.660422120323097*^9}, {
  3.6604234356635036`*^9, 3.6604234817559566`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AT24op", "[", 
   RowBox[{"a_", ",", "t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "7"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", "t", "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"5", "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{"y", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", "x"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "2"}]}], "-", 
   RowBox[{"y", "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", "y", "*", "x"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "10"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
   RowBox[{"2", "*", "x", "*", 
    RowBox[{"a", "^", "4"}], "*", "t", "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "4"}], "*", "t", "*", "y"}], "+", 
   RowBox[{"2", "*", "y", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}]}], "-", 
   RowBox[{"y", "^", "3"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", "y", "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", "y", "*", 
    RowBox[{"t", "^", "2"}], "*", "x"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", "y", "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.60104483774826*^9, 3.601044863897596*^9}, 
   3.601045375541769*^9, 3.601045912394856*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal super-A-polynomial for Whitehead link", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660422093842931*^9, 3.660422120323097*^9}, {
  3.6604234356635036`*^9, 3.660423452660378*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AWH", "[", 
   RowBox[{"a_", ",", "t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"a", "^", "12"}]}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"19", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "5"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"19", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "8"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "2"}], "*", "t", "*", "x", "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"17", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "12"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"21", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "11"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "15"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "14"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "13"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "5"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "12"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "13"}]}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "12"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "11"}]}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"14", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}]}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{"27", "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"34", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "22"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "5"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "13"}]}], "+", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}]}], "-", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "12"}]}], "-", 
   RowBox[{"24", "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"x", "^", "12"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "8"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "5"}]}], "+", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"40", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", "y"}], "+", 
   RowBox[{"36", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}]}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}]}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}]}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "-", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "5"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"17", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "15"}], "*", "y"}], "-", 
   RowBox[{"46", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"34", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"27", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "4"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"19", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"11", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"26", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"20", "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"26", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "13"}]}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "12"}]}], "-", 
   RowBox[{"12", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "12"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "4"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "10"}]}], "-", 
   RowBox[{"y", "^", "4"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", "y"}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "8"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"t", "*", "x", "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "5"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", "t", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "6"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "6"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "6"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "5"}], " ", 
    RowBox[{"x", "^", "2"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "6"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"x", "^", "4"}], " ", "y"}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "7"}], " ", "y"}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "8"}], " ", "y"}], "-", 
   RowBox[{"21", " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "-", 
   RowBox[{"10", " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "7"}], " ", "y"}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "6"}], " ", "y"}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "-", 
   RowBox[{"22", " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"24", " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"39", " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "-", 
   RowBox[{"23", " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"15", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "5"}], " ", "y"}], "-", 
   RowBox[{"21", " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"a", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "6"}], " ", "y"}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"x", "^", "4"}], " ", "y"}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "5"}], " ", 
    RowBox[{"x", "^", "2"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "7"}], " ", "y"}], "-", 
   RowBox[{"10", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "18"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"y", "^", "3"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "8"}]}], "-", 
   RowBox[{"24", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "9"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"9", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "18"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "18"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"t", "^", "4"}], " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"x", "^", "7"}], " ", "y"}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"11", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"16", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"15", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"14", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"23", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"24", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"20", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "4"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "3"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "4"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "5"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"t", "^", "5"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "3"}], " ", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "18"}], " ", 
    RowBox[{"t", "^", "22"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "18"}], " ", 
    RowBox[{"t", "^", "22"}], " ", 
    RowBox[{"x", "^", "15"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"16", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"13", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"10", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"17", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"30", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"11", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"9", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"14", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "6"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "6"}], " ", 
    RowBox[{"x", "^", "2"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"a", "^", "10"}], " ", "y"}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"x", "^", "12"}], " ", "y"}], "+", 
   RowBox[{"9", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"19", " ", 
    RowBox[{"a", "^", "4"}], " ", 
    RowBox[{"t", "^", "4"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"10", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "10"}], " ", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "8"}], " ", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"15", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "23"}], " ", 
    RowBox[{"x", "^", "14"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "22"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"12", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"23", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"14", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"16", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"15", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "11"}], " ", "y"}], "+", 
   RowBox[{"16", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"13", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "13"}], " ", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "15"}], " ", "y"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "14"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"10", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"9", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "14"}], " ", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "19"}], " ", 
    RowBox[{"x", "^", "15"}], " ", "y"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "22"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "16"}], " ", "y"}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "14"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "23"}], " ", 
    RowBox[{"x", "^", "13"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "4"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"34", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "8"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"16", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"11", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"18", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "11"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"12", " ", 
    RowBox[{"a", "^", "16"}], " ", 
    RowBox[{"t", "^", "20"}], " ", 
    RowBox[{"x", "^", "14"}], " ", "y"}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "21"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "7"}], " ", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"31", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "10"}], " ", 
    RowBox[{"x", "^", "5"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"81", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "6"}], " ", 
    RowBox[{"t", "^", "9"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "8"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"22", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"31", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "13"}], " ", 
    RowBox[{"x", "^", "6"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"47", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "7"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "8"}], " ", "y"}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "7"}], " ", "y"}], "+", 
   RowBox[{"9", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "12"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"38", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "14"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"10", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"27", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"15", " ", 
    RowBox[{"a", "^", "10"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"10", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "8"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "9"}], " ", "y"}], "-", 
   RowBox[{"5", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "10"}], " ", "y"}], "-", 
   RowBox[{"23", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"18", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "11"}], " ", "y"}], "+", 
   RowBox[{"16", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "12"}], " ", "y"}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "18"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"14", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"15", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "12"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "16"}], " ", 
    RowBox[{"x", "^", "9"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"a", "^", "12"}], " ", 
    RowBox[{"t", "^", "15"}], " ", 
    RowBox[{"x", "^", "10"}], " ", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"23", " ", 
    RowBox[{"a", "^", "14"}], " ", 
    RowBox[{"t", "^", "17"}], " ", 
    RowBox[{"x", "^", "11"}], " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"21", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "15"}], "*", "y"}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"26", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"19", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{"21", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "+", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "22"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "22"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"73", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"11", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"45", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"23", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "22"}], "*", 
    RowBox[{"x", "^", "15"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"27", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "14"}], "*", "y"}], "-", 
   RowBox[{"21", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "15"}], "*", "y"}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "+", 
   RowBox[{"15", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "22"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"28", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "-", 
   RowBox[{"39", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"30", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"63", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"22", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "12"}], "*", "y"}], "+", 
   RowBox[{"48", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", "y"}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"21", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"17", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"28", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"40", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"21", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "22"}], "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"10", "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "7"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "7"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"17", "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"40", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"25", "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"10", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"20", "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"17", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"11", "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"20", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "20"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"10", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "8"}]}], "+", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"13", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"27", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"52", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"12", "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"27", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{"9", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"40", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{"44", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", "y"}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"7", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"8", "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"48", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "16"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "-", 
   RowBox[{"14", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "12"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "10"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "13"}]}], "+", 
   RowBox[{"24", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "12"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "14"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "10"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "10"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "14"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"t", "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"11", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "8"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"25", "*", 
    RowBox[{"y", "^", "2"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"t", "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "3"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"t", "^", "2"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"15", "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"43", "*", 
    RowBox[{"t", "^", "10"}], "*", 
    RowBox[{"x", "^", "7"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "+", 
   RowBox[{"7", "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"a", "^", "6"}]}], "+", 
   RowBox[{"33", "*", 
    RowBox[{"t", "^", "8"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "-", 
   RowBox[{"31", "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "6"}], "*", 
    RowBox[{"a", "^", "8"}], "*", "y"}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"12", "*", 
    RowBox[{"y", "^", "3"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "4"}], "*", 
    RowBox[{"a", "^", "4"}]}], "-", 
   RowBox[{"36", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}]}], "-", 
   RowBox[{"16", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}]}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "9"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "18"}], "*", 
    RowBox[{"t", "^", "21"}], "*", 
    RowBox[{"x", "^", "14"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "10"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"9", "*", 
    RowBox[{"t", "^", "9"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"a", "^", "10"}], "*", "y"}], "-", 
   RowBox[{"13", "*", 
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "7"}], "*", 
    RowBox[{"x", "^", "6"}], "*", "y"}], "-", 
   RowBox[{"8", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "14"}], "*", 
    RowBox[{"x", "^", "8"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "6"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "11"}], "*", 
    RowBox[{"x", "^", "9"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "8"}], "*", 
    RowBox[{"t", "^", "13"}], "*", 
    RowBox[{"x", "^", "5"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"6", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"5", "*", 
    RowBox[{"a", "^", "14"}], "*", 
    RowBox[{"t", "^", "18"}], "*", 
    RowBox[{"x", "^", "11"}], "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "19"}], "*", 
    RowBox[{"x", "^", "13"}], "*", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "12"}], "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "16"}], "*", 
    RowBox[{"t", "^", "17"}], "*", 
    RowBox[{"x", "^", "13"}], "*", "y"}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "12"}], "*", 
    RowBox[{"t", "^", "15"}], "*", 
    RowBox[{"x", "^", "11"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "4"}], "*", "t", "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "4"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "-", 
   RowBox[{"4", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "4"}], "*", 
    RowBox[{"x", "^", "3"}], "*", 
    RowBox[{"y", "^", "4"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "2"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"a", "^", "2"}], "*", 
    RowBox[{"t", "^", "3"}], "*", "x", "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"3", "*", 
    RowBox[{"a", "^", "4"}], "*", 
    RowBox[{"t", "^", "5"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"y", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6010393805938387`*^9, 3.60103938920026*^9}, {
   3.6010394327033777`*^9, 3.6010395484577827`*^9}, 3.6010397003204727`*^9, {
   3.601039733523993*^9, 3.601039803690875*^9}, {3.601039872118526*^9, 
   3.601039977498479*^9}, {3.601040198158435*^9, 3.601040266103936*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Associated variety of Whitehead link (F.5)", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660421243278804*^9, 3.660421251283614*^9}, {
  3.6604225136427937`*^9, 3.660422516688283*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WHassoc", "[", 
   RowBox[{"a_", ",", "x1_", ",", "x2_", ",", "y1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x1", " ", "x2"}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}], " ", "y1"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", 
      RowBox[{"2", " ", "a", " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"a", " ", "x2"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}], " ", 
    SuperscriptBox["y1", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x1", " ", "x2"}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}], " ", 
    SuperscriptBox["y1", "3"]}], "+", 
   RowBox[{"a", " ", "x2", " ", 
    SuperscriptBox["y1", "4"]}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Associated variety of Borromean Rings", "Section",
 CellChangeTimes->{{3.657340551507416*^9, 3.657340567406664*^9}, {
  3.657399512995557*^9, 3.657399518008753*^9}, {3.65739978565302*^9, 
  3.6573997878025017`*^9}, {3.657399930871275*^9, 3.65739994810917*^9}, {
  3.6574001371224527`*^9, 3.657400138744006*^9}, {3.6604204339428062`*^9, 
  3.6604204372526608`*^9}, {3.660420654105088*^9, 3.660420656407065*^9}, {
  3.660420712329241*^9, 3.660420716526575*^9}, {3.660420775823473*^9, 
  3.660420779365306*^9}, {3.660421243278804*^9, 3.660421251283614*^9}, {
  3.660422482787674*^9, 3.660422488169249*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ABR", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "a_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["a", "3"], " ", "x2", " ", "x3"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
   RowBox[{
    SuperscriptBox["a", "7"], " ", 
    SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}]}], ")"}], " ", "y1"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", 
      RowBox[{"2", " ", "a", " ", "x1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "4"]}], "+", 
      RowBox[{"a", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"a", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", "x2", " ", "x3"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}]}], ")"}], " ", 
    SuperscriptBox["y1", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", "x1"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", "x1", " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", "x3"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "6"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "10"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}]}], ")"}], " ", 
    SuperscriptBox["y1", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", 
      RowBox[{"2", " ", "a", " ", "x1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "4"]}], "+", 
      RowBox[{"a", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"a", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", "x2", " ", "x3"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}]}], ")"}], " ", 
    SuperscriptBox["y1", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1", " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["x3", "2"]}]}], ")"}], " ", 
    SuperscriptBox["y1", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "3"], " ", "x2", " ", "x3"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
      RowBox[{
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["x1", "4"], " ", "x2", " ", "x3"}]}], ")"}], " ", 
    SuperscriptBox["y1", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.598482898412504*^9, 3.5984829255035543`*^9}, 
   3.598619514482401*^9}]
}, Open  ]]
},
WindowSize->{808, 751},
WindowMargins->{{163, Automatic}, {Automatic, 24}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 114, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[719, 27, 214, 3, 44, "Subsection"],
Cell[936, 32, 6073, 172, 300, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7046, 209, 170, 2, 44, "Subsection"],
Cell[7219, 213, 5271, 153, 320, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12527, 371, 169, 2, 44, "Subsection"],
Cell[12699, 375, 3984, 118, 298, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16720, 498, 222, 3, 44, "Subsection"],
Cell[16945, 503, 5454, 165, 384, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22448, 674, 155, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[22628, 680, 516, 7, 44, "Subsection"],
Cell[23147, 689, 1405, 43, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24589, 737, 513, 7, 44, "Subsection"],
Cell[25105, 746, 1056, 31, 71, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26198, 782, 514, 7, 44, "Subsection"],
Cell[26715, 791, 1682, 53, 115, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28446, 850, 173, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[28644, 856, 564, 8, 44, "Subsection"],
Cell[29211, 866, 706, 17, 46, "Input"],
Cell[CellGroupData[{
Cell[29942, 887, 326, 7, 28, "Input"],
Cell[30271, 896, 827, 30, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31147, 932, 565, 8, 44, "Subsection"],
Cell[31715, 942, 2233, 63, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33985, 1010, 564, 8, 44, "Subsection"],
Cell[34552, 1020, 2394, 68, 162, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36995, 1094, 128, 2, 64, "Section"],
Cell[37126, 1098, 922, 22, 46, "Input"],
Cell[CellGroupData[{
Cell[38073, 1124, 270, 6, 28, "Input"],
Cell[38346, 1132, 1481, 48, 76, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39876, 1186, 226, 3, 64, "Section"],
Cell[40105, 1191, 946, 28, 46, "Input"],
Cell[CellGroupData[{
Cell[41076, 1223, 270, 6, 28, "Input"],
Cell[41349, 1231, 1021, 32, 55, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42419, 1269, 178, 2, 64, "Section"],
Cell[42600, 1273, 755, 20, 46, "Input"],
Cell[CellGroupData[{
Cell[43380, 1297, 272, 6, 28, "Input"],
Cell[43655, 1305, 1971, 62, 67, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45675, 1373, 193, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[45893, 1380, 293, 4, 44, "Subsection"],
Cell[46189, 1386, 2565, 61, 97, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48791, 1452, 271, 4, 44, "Subsection"],
Cell[49065, 1458, 6997, 178, 366, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56099, 1641, 317, 4, 44, "Subsection"],
Cell[56419, 1647, 1786, 51, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58242, 1703, 367, 5, 44, "Subsection"],
Cell[58612, 1710, 1809, 52, 107, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60458, 1767, 315, 4, 44, "Subsection"],
Cell[60776, 1773, 2164, 61, 126, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62989, 1840, 190, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[63204, 1847, 365, 5, 44, "Subsection"],
Cell[63572, 1854, 3233, 79, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66842, 1938, 316, 4, 44, "Subsection"],
Cell[67161, 1944, 2503, 72, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69701, 2021, 315, 4, 44, "Subsection"],
Cell[70019, 2027, 2423, 67, 170, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72479, 2099, 365, 5, 44, "Subsection"],
Cell[72847, 2106, 3085, 92, 221, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75981, 2204, 288, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[76294, 2212, 367, 5, 44, "Subsection"],
Cell[76664, 2219, 4185, 110, 262, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80886, 2334, 419, 6, 44, "Subsection"],
Cell[81308, 2342, 2540, 72, 189, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83885, 2419, 417, 6, 44, "Subsection"],
Cell[84305, 2427, 2648, 76, 183, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87002, 2509, 243, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[87270, 2516, 461, 6, 44, "Subsection"],
Cell[87734, 2524, 3100, 88, 141, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90871, 2617, 463, 6, 44, "Subsection"],
Cell[91337, 2625, 3953, 113, 278, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95327, 2743, 465, 6, 44, "Subsection"],
Cell[95795, 2751, 3649, 103, 230, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99493, 2860, 390, 5, 64, "Section"],
Cell[99886, 2867, 1349, 41, 96, "Input"],
Cell[101238, 2910, 1698, 52, 77, "Input"],
Cell[102939, 2964, 2175, 62, 114, "Input"],
Cell[CellGroupData[{
Cell[105139, 3030, 517, 7, 44, "Subsection"],
Cell[105659, 3039, 1016, 28, 94, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106724, 3073, 499, 7, 64, "Section"],
Cell[107226, 3082, 977, 29, 77, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108240, 3116, 661, 9, 64, "Section"],
Cell[CellGroupData[{
Cell[108926, 3129, 569, 8, 44, "Subsection"],
Cell[109498, 3139, 4563, 130, 300, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114098, 3274, 569, 8, 44, "Subsection"],
Cell[114670, 3284, 4419, 125, 370, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119138, 3415, 537, 7, 64, "Section"],
Cell[119678, 3424, 6980, 173, 239, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126695, 3602, 615, 8, 64, "Section"],
Cell[127313, 3612, 2360, 73, 97, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129710, 3690, 612, 8, 64, "Section"],
Cell[130325, 3700, 14306, 434, 539, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144668, 4139, 611, 8, 64, "Section"],
Cell[145282, 4149, 12390, 375, 420, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157709, 4529, 620, 8, 64, "Section"],
Cell[158332, 4539, 118503, 3557, 3973, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276872, 8101, 616, 8, 64, "Section"],
Cell[277491, 8111, 2526, 75, 95, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280054, 8191, 609, 8, 64, "Section"],
Cell[280666, 8201, 38210, 1026, 1037, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

